An Analysis of Concurrency Control Protocols for In-Memory Databases with CCBench (Extended Version)

This paper presents yet another concurrency control analysis platform, CCBench. CCBench supports seven protocols (Silo, TicToc, MOCC, Cicada, SI, SI with latch-free SSN, 2PL) and seven versatile optimization methods and enables the configuration of seven workload parameters. We analyzed the protocols and optimization methods using various workload parameters and a thread count of 224. Previous studies focused on thread scalability and did not explore the space analyzed here. We classified the optimization methods on the basis of three performance factors: CPU cache, delay on conflict, and version lifetime. Analyses using CCBench and 224 threads, produced six insights. (I1) The performance of optimistic concurrency control protocol for a read only workload rapidly degrades as cardinality increases even without L3 cache misses. (I2) Silo can outperform TicToc for some write-intensive workloads by using invisible reads optimization. (I3) The effectiveness of two approaches to coping with conflict (wait and no-wait) depends on the situation. (I4) OCC reads the same record two or more times if a concurrent transaction interruption occurs, which can improve performance. (I5) Mixing different implementations is inappropriate for deep analysis. (I6) Even a state-of-the-art garbage collection method cannot improve the performance of multi-version protocols if there is a single long transaction mixed into the workload. On the basis of I4, we defined the read phase extension optimization in which an artificial delay is added to the read phase. On the basis of I6, we defined the aggressive garbage collection optimization in which even visible versions are collected. The code for CCBench and all the data in this paper are available online at GitHub.

==> fig/tpcc/bench0825r3_sh.sh <==
# bash --norc --noprofile bench0825r3.sh

threads="224 196 168 140 112 84 56 42 28 20 16 12 8 4 2 1"
cmd='numactl --localalloc ./silo.exe -extime 5 -clocks_per_us 2095'
logfile=`basename $0 .sh`.log
s=3

termchk() {
  pid=$(pgrep silo.exe)
  awk '{print;fflush()} /^throughput/ {exit}'
  kill -TERM $pid || true
}

measure() {
  (date
   echo $cmd $opt
   $cmd $opt | termchk
   date) | tee -a $logfile
}

export LANG=C
export MIMALLOC_LARGE_OS_PAGES=1
export MIMALLOC_RESERVE_HUGE_OS_PAGES=20

for j in {1..5}; do
  for i in $threads; do
    opt="-num_wh $i -thread_num $i"
    measure
    sleep $s
  done

  for i in $threads; do
    opt="-num_wh 4 -thread_num $i"
    measure
    sleep $s
  done

  for i in $threads; do
    opt="-num_wh 1 -thread_num $i"
    measure
    sleep $s
  done
done

